Android Code Protection via Obfuscation Techniques: Past, Present and Future Directions

Mobile devices have become ubiquitous due to centralization of private user information, contacts, messages and multiple sensors. Google Android, an open-source mobile Operating System (OS), is currently the market leader. Android popularity has motivated the malware authors to employ set of cyber attacks leveraging code obfuscation techniques. Obfuscation is an action that modifies an application (app) code, preserving the original semantics and functionality to evade anti-malware. Code obfuscation is a contentious issue. Theoretical code analysis techniques indicate that, attaining a verifiable and secure obfuscation is impossible. However, obfuscation tools and techniques are popular both among malware developers (to evade anti-malware) and commercial software developers (protect intellectual rights). We conducted a survey to uncover answers to concrete and relevant questions concerning Android code obfuscation and protection techniques. The purpose of this paper is to review code obfuscation and code protection practices, and evaluate efficacy of existing code de-obfuscation tools. In particular, we discuss Android code obfuscation methods, custom app protection techniques, and various de-obfuscation methods. Furthermore, we review and analyse the obfuscation techniques used by malware authors to evade analysis efforts. We believe that, there is a need to investigate efficiency of the defense techniques used for code protection. This survey would be beneficial to the researchers and practitioners, to understand obfuscation and de-obfuscation techniques to propose novel solutions on Android.

==> listing/ADSS22.java <==
// ADSS obfuscated code

if(obj != null) {
 try 
 { 
  ImageIO.write((RenderedImage)obj,png,
  new File(out));
 }
  catch(Exception exception2) 
  {
   	++i;
	   obj = exception2; 
	   i += 2;
	   System.exit(1); 
    
  }
}

label_167:
{ while(lI1.booleanValue() == ___) 
  { switch (i) 
    { 
    	default: break;
    	case 3: break label_167;
    	case 1: ++i; 
    	obj = exception2; 
    	i += 2;
    	System.exit(1); 
    	continue;
    	case 2: 
    	i += 2;
    	System.exit(1); 
    	continue;
    }
  }
    System.exit(0);
}



==> listing/Identifier_Obfuscation_Non_Alphabetical_Characters.java <==
package 你 {
public class 音 {
public void 你 ()
public void 你 ( int ) {...}
}
public class 典 {
public void 你 () {...}
public void 释 () {...}
public void 祢 ( int 你 ) {...}
}
}


==> listing/RedopAfter.java <==
//redundant operator obfuscation
public int sum{
int a,b = 5,7;
double i,j = 0.0005, 0.0007;
double p;
p = (a * b) + (i*j);
System.out.println(``Product ='' + (int) p); 
}


==> listing/RedopBefore.java <==
//original code 
public int sum{
	int a,b = 5, 7;
	int p;
	p = a * b;
	System.out.println(``Product ='' + p); 
}



==> listing/StringReal.java <==
private void start() {
	String server = "irc.test.malw";
	String password = "confidential";
	connection.connect(server.password) ;
}


==> listing/controlLoopReversal.java <==
// Original code
x = 0;
while (x < maxNum){
	i[x] += j[x];
	x++;
}
// Loop reversal to change the control flow
x = maxNum;
while (x > 0){
	x--;
	i[x] += j[x];
}

